Exploring Pose Priors for Human Pose Estimation with Joint Angle Representations

Pose Priors are critical in human pose estimation, since they are able to enforce constraints that prevent estimated poses from tending to physically impossible positions. Human pose generally consists of up to 22 Joint Angles of various segments, and their respective bone lengths, but the way these various segments interact can affect the validity of a pose. Looking at the Knee-Ankle segment alone, we can observe that clearly, the Knee cannot bend forward beyond it's roughly 90 degree point, amongst various other impossible poses below.

==> figures/graphPlot.m <==

dx = 0.1; dy = 0.1; % displacement so the text does not overlay the data points
%%%%%%%%%%%%%%%%%%

novid = 85.6
novid_1iter = [75.6, 81.2, 83.7]
novid_2iter = [83.1, 84.7, 85.7]
novid_3iter = [84.0, 85.4, 85.6]
novid_4iter = [85.5, 85.6, 85.5]


vid_1iter = [85.0, 86.2, 86.8]
vid_2iter = [86.9, 86.8, 86.9]

hold on;

title('Camera Hz vs Stages vs Accuracy for Validation Subset')
ylabel('Accuracy')
xlabel('Low Hz to High Hz Camera')

axis([0.7 3.3 74 88])

x = 1:3;


plot(x,novid_1iter,'-o')
%text(x+dx, novid_1iter+dy, cellconvert(novid_1iter));
plot(x,novid_2iter,'-o')
%text(x+dx, novid_2iter+dy, cellconvert(novid_2iter));
plot(x,novid_3iter,'-o')
%text(x+dx, novid_3iter+dy, cellconvert(novid_3iter));
plot(x,novid_4iter,'-o')
%text(x+dx, novid_4iter+dy, cellconvert(novid_4iter));

plot(x,vid_1iter,'-*')
plot(x,vid_2iter,'-*')

y = novid;
line([0,5],[y,y])

set(gca, 'XTick',1:3, 'XTickLabel',{'6Hz' '12Hz' '24Hz'})

plots = {
    'Model 2 - No Video - 1 Stage (35 FPS)',
    'Model 2 - No Video - 2 Stage (26 FPS)',
    'Model 2 - No Video - 3 Stage (20 FPS)',
    'Model 2 - No Video - 4 Stage (17 FPS)',
    'Model 2 - Video - 1 Stage (35 FPS)',
    'Model 2 - Video - 2 Stage (26 FPS)',
    'Model 1 - (14 FPS)',
    };
legend(plots,'Location','southeast')

hold off;


function cell = cellconvert(x)
cell = {}
for i = 1:size(x,2)
    cell{end+1} = num2str(x(i));
end
end

==> figures/graphPlot2.m <==

novid = 64.8
novid_1iter = [45.3, 54.1, 61.1]
novid_2iter = [57.6, 61.9, 63.4]
novid_3iter = [61.4, 63.3, 63.9]
novid_4iter = [63.1, 63.9, 63.8]
novid_5iter = [63.6, 63.7, 63.8]

vid_1iter = [59.9, 61.8, 62.7]
vid_2iter = [62.7, 63.1, 63.6]


dx = 0.1; dy = 0.1; % displacement so the text does not overlay the data points
%%%%%%%%%%%%%%%%%%


hold on;

title('Camera Hz vs Stages vs Accuracy for Validation set')
ylabel('Accuracy')
xlabel('Low Hz to High Hz Camera')

axis([0.7 3.3 45 65])

x = 1:3;


plot(x,novid_1iter,'-o')
%text(x+dx, novid_1iter+dy, cellconvert(novid_1iter));
plot(x,novid_2iter,'-o')
%text(x+dx, novid_2iter+dy, cellconvert(novid_2iter));
plot(x,novid_3iter,'-o')
%text(x+dx, novid_3iter+dy, cellconvert(novid_3iter));
plot(x,novid_4iter,'-o')
%text(x+dx, novid_4iter+dy, cellconvert(novid_4iter));

plot(x,vid_1iter,'-*')
plot(x,vid_2iter,'-*')

y = novid;
line([0,5],[y,y])

set(gca, 'XTick',1:3, 'XTickLabel',{'6Hz' '12Hz' '24Hz'})

plots = {
    'Model 2 - No Video - 1 Stage (35 FPS)',
    'Model 2 - No Video - 2 Stage (26 FPS)',
    'Model 2 - No Video - 3 Stage (20 FPS)',
    'Model 2 - No Video - 4 Stage (17 FPS)',
    'Model 2 - Video - 1 Stage (35 FPS)',
    'Model 2 - Video - 2 Stage (26 FPS)',
    'Model 1 - (14 FPS)',
    };
legend(plots,'Location','southeast')

hold off;


function cell = cellconvert(x)
cell = {}
for i = 1:size(x,2)
    cell{end+1} = num2str(x(i));
end
end

==> figures/graphPlot3.m <==

%     # (TAF)                                                           MOTA
%     # ['65.6 ', '64.3 ', '54.5 ', '46.8 ', '58.9 ', '53.1 ', '47.7 ', '56.5 ', '66.1 ', '75.6 ', '59.2 '] - 24
%     # ['65.5 ', '64.2 ', '53.7 ', '46.6 ', '57.6 ', '52.5 ', '47.7 ', '56.1 ', '66.4 ', '76.0 ', '58.6 '] - 12
%     # ['65.2 ', '64.1 ', '53.6 ', '46.4 ', '57.4 ', '52.4 ', '47.8 ', '55.9 ', '66.4 ', '76.1 ', '58.4 '] - 6
% 
%     # (LK)                                                            MOTA
%     # ['64.5 ', '63.0 ', '53.6 ', '45.9 ', '57.6 ', '51.9 ', '46.8 ', '55.4 ', '66.1 ', '74.1 ', '58.2 '] - 24
%     # ['62.8 ', '61.5 ', '51.6 ', '44.8 ', '54.9 ', '50.0 ', '45.9 ', '53.7 ', '66.3 ', '74.1 ', '57.0 '] - 12
%     # ['61.1 ', '59.9 ', '50.6 ', '43.7 ', '53.8 ', '48.9 ', '44.9 ', '52.5 ', '66.3 ', '74.7 ', '55.7 '] - 6

taf_line = [55.9, 56.1, 56.5]
lk_line = [52.5, 52.7, 54.8]


dx = 0.1; dy = 0.1; % displacement so the text does not overlay the data points
%%%%%%%%%%%%%%%%%%
h = figure;

hold on;



title('Camera Hz vs MOTA for Validation set')
ylabel('MOTA')
xlabel('Low Hz to High Hz Camera')

axis([0.7 3.3 50 60])

x = 1:3;


plot(x,taf_line,'-o')
text(x+dx, taf_line+dy, cellconvert(taf_line));
plot(x,lk_line,'-o')
text(x+dx, lk_line+dy, cellconvert(lk_line));


set(gca, 'XTick',1:3, 'XTickLabel',{'6FPS' '12FPS' '24FPS'})

plots = {
    'Model 1 -TAF',
    'Model 1 -LK',
    };
legend(plots,'Location','southeast')

hold off;


set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3)-0.4, pos(4)+0.2])

function cell = cellconvert(x)
cell = {}
for i = 1:size(x,2)
    cell{end+1} = num2str(x(i));
end
end

==> figures/graphPlot4.m <==

%     # (TAF)                                                           MOTA
%     # ['65.6 ', '64.3 ', '54.5 ', '46.8 ', '58.9 ', '53.1 ', '47.7 ', '56.5 ', '66.1 ', '75.6 ', '59.2 '] - 24
%     # ['65.5 ', '64.2 ', '53.7 ', '46.6 ', '57.6 ', '52.5 ', '47.7 ', '56.1 ', '66.4 ', '76.0 ', '58.6 '] - 12
%     # ['65.2 ', '64.1 ', '53.6 ', '46.4 ', '57.4 ', '52.4 ', '47.8 ', '55.9 ', '66.4 ', '76.1 ', '58.4 '] - 6
% 
%     # (LK)                                                            MOTA
%     # ['64.5 ', '63.0 ', '53.6 ', '45.9 ', '57.6 ', '51.9 ', '46.8 ', '55.4 ', '66.1 ', '74.1 ', '58.2 '] - 24
%     # ['62.8 ', '61.5 ', '51.6 ', '44.8 ', '54.9 ', '50.0 ', '45.9 ', '53.7 ', '66.3 ', '74.1 ', '57.0 '] - 12
%     # ['61.1 ', '59.9 ', '50.6 ', '43.7 ', '53.8 ', '48.9 ', '44.9 ', '52.5 ', '66.3 ', '74.7 ', '55.7 '] - 6

dx = 0.1; dy = 0.1; 
x_people = [1,5,10,15,20,40]
y_speed = [27.7, 27.6, 27.5, 26.8, 26.6, 25]

h = figure;
hold on;

axis([0 42 20 30])
title('No. of People vs Processing Frame Rate')
ylabel('Frames Per Second')
xlabel('No. of people tracked')
plot(x_people, y_speed)

plot(x_people,y_speed,'-o')
%text(x_people+dx, y_speed+dy, cellconvert(y_speed));

hold off;

%     // 100 - 39.8ms
%     // 40 - 36ms
%     // 20 - 33.5ms
%     // 15 - 33.3ms
%     // 10 - 32.3
%     // 5 - 32.2
%     // 1 - 32.0



% dx = 0.1; dy = 0.1; % displacement so the text does not overlay the data points
% %%%%%%%%%%%%%%%%%%
% h = figure;
% 
% hold on;
% 
% 
% 
% title('Camera Hz vs MOTA for Validation set')
% ylabel('MOTA')
% xlabel('Low Hz to High Hz Camera')
% 
% axis([0.7 3.3 50 60])
% 
% x = 1:3;
% 
% 
% plot(x,taf_line,'-o')
% text(x+dx, taf_line+dy, cellconvert(taf_line));
% 
% 
% set(gca, 'XTick',1:3, 'XTickLabel',{'6FPS' '12FPS' '24FPS'})
% 
% plots = {
%     'Model 1 -TAF',
%     };
% legend(plots,'Location','southeast')
% 
% hold off;
% 
% 
set(h,'Units','Inches');
pos = get(h,'Position');
set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3)-0.2, pos(4)+0.2])
% 
function cell = cellconvert(x)
cell = {}
for i = 1:size(x,2)
    cell{end+1} = num2str(x(i));
end
end
